Finding Temporally Consistent Occlusion Boundaries in Videos using Geometric Context

We present an algorithm for finding temporally consistent occlusion boundaries in videos to support segmentation of dynamic scenes. We learn occlusion boundaries in a pairwise Markov random field (MRF) framework. We first estimate the probability of an spatio-temporal edge being an occlusion boundary by using appearance, flow, and geometric features. Next, we enforce occlusion boundary continuity in a MRF model by learning pairwise occlusion probabilities using a random forest. Then, we temporally smooth boundaries to remove temporal inconsistencies in occlusion boundary estimation. Our proposed framework provides an efficient approach for finding temporally consistent occlusion boundaries in video by utilizing causality, redundancy in videos, and semantic layout of the scene. We have developed a dataset with fully annotated ground-truth occlusion boundaries of over 30 videos ($5000 frames). This dataset is used to evaluate temporal occlusion boundaries and provides a much needed baseline for future studies. We perform experiments to demonstrate the role of scene layout, and temporal information for occlusion reasoning in dynamic scenes.

==> figs/feat_imp_bar/manageConsoleOutput.m <==
function [feature_importance, classifier_train_err, classifier_test_err] = ...
    manageConsoleOutput( classifier_console_out )

    print_from = 1;
    
    RF_GET_VAR_IMP = 1;

    feature_importance = [];
    
    if RF_GET_VAR_IMP
        ext = regexp(classifier_console_out, '\d+\s+((\d+\.)?\d+)\s*[\f\n\r]', 'tokenExtents');
        feature_importance = zeros(length(ext), 1);
        for ext_idx = 1:length(ext)
            feature_importance(ext_idx) = str2double( classifier_console_out(ext{ext_idx}(1):ext{ext_idx}(2)) );
        end
        print_from = ext{length(ext)}(2) + 1;
    end

    remaining_str = classifier_console_out(print_from:end);

    % printout everything else
    fprintf(1, '%s\n', remaining_str);

    classifier_train_err = -inf;
    classifier_test_err = -inf;
    
    ext = regexp(remaining_str, '.*train err\s+(-?(?:\d+\.)?\d+)\s*%\s+test err\s+(-?(?:\d+\.)?\d+)\s*%', 'tokenExtents');
    if ~isempty(ext)
        classifier_train_err = str2double(remaining_str(ext{1}(1,1):ext{1}(1,2)));
        classifier_test_err = str2double(remaining_str(ext{1}(2,1):ext{1}(2,2)));
    end
end


==> figs/feat_imp_bar/my_xticklabels.m <==
function ht = my_xticklabelss(varargin)

% ht = my_xticklabels(Ha, xtickpos, xtickstring)
% or
% ht = my_xticklabels(xtickpos, xtickstring)

% Pekka Kumpulainen 12.2.2008

textopts = {};
if length(varargin{1})==1 && ...
        ishandle(varargin{1}) && ...
        strcmpi(get(varargin{1},'Type'),'axes');
    Ha = varargin{1};
    xtickpos = varargin{2};
    xtickstring = varargin{3};
    if nargin > 3
        textopts = varargin(4:end);
    end
else
    Ha = gca;
    Hfig = get(Ha,'Parent');
    xtickpos = varargin{1};
    xtickstring = varargin{2};
    if nargin > 2
        textopts = varargin(3:end);
    end
end

set(Ha,'XTick',xtickpos, 'XTickLabel','')
h_olds = findobj(Ha, 'Tag', 'MUXTL');
if ~isempty(h_olds)
    delete(h_olds)
end

%% Make XTickLabels 
NTick = length(xtickpos);
Ybot = min(get(gca,'YLim'));
ht = zeros(NTick,1);
for ii = 1:NTick
    ht(ii) = text('String',xtickstring{ii}, ...
        'Units','data', ...
        'VerticalAlignment', 'top', ...
        'HorizontalAlignment', 'center ', ...
        'Position',[xtickpos(ii) Ybot], ...
        'Tag','MUXTL', ...
        'Interpreter','latex');
end
if ~isempty(textopts)
    set(ht,textopts{:})
end

%% squeeze axis if needed

set(Ha,'Units','pixels')
Axpos = get(Ha,'Position');
% set(Hfig,'Units','pixels')
% Figpos = get(Hfig,'Position');

set(ht,'Units','pixels')
TickExt = zeros(NTick,4);
for ii = 1:NTick
    TickExt(ii,:) = get(ht(ii),'Extent');
end

needmove = -(Axpos(2) + min(TickExt(:,2)));

if needmove>0;
    Axpos(2) = Axpos(2)+needmove+2;
    Axpos(4) = Axpos(4)-needmove+2;
    set(Ha,'Position',Axpos);
end

set(Ha,'Units','normalized')
set(ht,'Units','normalized')

==> figs/feat_imp_bar/occl_feat_imp_plot_1.m <==
clear all
close all

total_imp=zeros(88,1);

for fold=1:5
    out=load(['Feat_imp_fold_',num2str(fold),'.mat']);
    out=out.out;
    
    [feature_importance, classifier_train_err, classifier_test_err] = ...
        manageConsoleOutput(out);
    
    total_imp=total_imp+feature_importance;
    
end

total_imp=total_imp/5;

%%% 1gt+9boundary+1color+3alignment+17geomet+3junc+54=88
boundary_ind=1:9;
color_ind=10;
region_ind=11:13;

geometric_ind_conf=14:23;
geometric_ind_diff=24:28;
geometric_ind_sum=29;
geometric_ind_likely=30;
geometric_ind_junc=31:34;

flow_1=[35:37 53:55 71:73];
flow_2=[38:40 56:58 74:76];
flow_3=[41:43 59:61 77:79];
flow_4=[44:46 62:64 80:82];
flow_5=[47:49 65:67 83:85];
flow_6=[50:52 68:70 86:88];

category_imp=[sum(total_imp(boundary_ind));
                total_imp(color_ind);
                sum(total_imp(region_ind));
                sum(total_imp(geometric_ind_conf));
                sum(total_imp(geometric_ind_diff));
                sum(total_imp(geometric_ind_sum));
                sum(total_imp(geometric_ind_likely));
                %sum(total_imp(geometric_ind_junc));
                sum(total_imp(flow_1));
                sum(total_imp(flow_2));
                sum(total_imp(flow_3));
                sum(total_imp(flow_4));
                sum(total_imp(flow_5));
                sum(total_imp(flow_6));]
            
f=bar(category_imp,'FaceColor','k')
set(gca,'XTickLabel','')

xtl = {'$\mathcal{F}_{\mathrm{Bnd.}}$', ...
       '$\mathcal{F}_{\mathrm{Clr.}}$', ...
       '$\mathcal{F}_{\mathrm{Reg.}}$', ...
       '$\mathcal{F}_{\mathrm{GConf}}$', ...
       '$\mathcal{F}_{\mathrm{GDiff}}$', ...
       '$\mathcal{F}_{\mathrm{GDSum}}$', ...
       '$\mathcal{F}_{\mathrm{GLab}}$', ...
       '$\mathcal{F}_{\mathrm{PC}}$', ...
       '$\mathcal{F}_{\mathrm{TG},x}$', ...
       '$\mathcal{F}_{\mathrm{TG},y}$', ...
       '$\mathcal{F}_{\mathrm{mag}}$', ...
       '$\mathcal{F}_{\mathrm{RC}}$', ...
       '$\mathcal{F}_{\mathrm{RC},\theta}$'};
% xtl = {{'one';'two';'three'} '\alpha' {'\beta';'\gamma'}};
h = my_xticklabels(gca,1:13, xtl, 'Rotation',-90, ...
    'VerticalAlignment','middle', ...
    'HorizontalAlignment','left');

clrs = [0 0 1; 1 0 0; 1 0 1];
bar_child=get(f,'Children');
set(bar_child,'CDataMapping','direct');
clr_index(1:3) = 1;
clr_index(4:7) = 2;
clr_index(8:13) = 3;
set(bar_child, 'CData', clr_index);
set(bar_child,'CDataMapping','direct');
colormap(clrs);
set(bar_child, 'CData', clr_index);
set(bar_child,'CDataMapping','direct');

%%%% labels are
% % ['Boundary','Color','Region','Geometric Conf','Geometric Diff','Geometric Diff Sum',...
% %     'Geometric Label','Geometric Junc','PC','Fgx','Fgy','Flv','RPC','RAC']

bar(f,'XTicksLabelStyle', 'Diagonal')

            

                

% % temp_imp=sort(total_imp,'descend');
% % order=[];%zeros(88,1);
% % k=1;
% % while length(order)<size(total_imp,1)
% %     next_feats=find(total_imp==temp_imp(k));
% %     order=[order;next_feats];
% %     k=k+1; 
% % end
% % 
% % imp_feats=total_imp(sort(order(1:30)));
% % bar(imp_feats)

